Triangle Counting Through Cover-Edges

Counting and finding triangles in graphs is often used in real-world analytics to characterize cohesiveness and identify communities in graphs. In this paper, we propose the novel concept of a cover-edge set that can be used to find triangles more efficiently. We use a breadth-first search (BFS) to quickly generate a compact cover-edge set. Novel sequential and parallel triangle counting algorithms are presented that employ cover-edge sets. The sequential algorithm avoids unnecessary triangle-checking operations, and the parallel algorithm is communication-efficient. The parallel algorithm can asymptotically reduce communication on massive graphs such as from real social networks and synthetic graphs from the Graph500 Benchmark. In our estimate from massive-scale Graph500 graphs, our new parallel algorithm can reduce the communication on a scale 36 graph by 1156x and on a scale 42 graph by 2368x.

==> estimatewedge.py <==
import sys
import math

a = 0.57
b = 0.19
c = 0.19
d = 0.05

def NumVertices(a,b,deg,m,n,scale):
    averagedegree=m/n
    sigma=a+b-0.5
    tau=(1+2*sigma)/(1-2*sigma)
    lamda=averagedegree*(1-4*sigma**2)**(scale/2)
    thetad=math.log(deg/lamda)/math.log(tau)
    floorthetad=math.floor(thetad)
    if thetad-floorthetad>0.5 :
        Gammad=math.ceil(thetad)
    else:
        Gammad=floorthetad
    gammad=abs(thetad-Gammad)
    if Gammad>=scale/2:
        return 1
    else :
        return 1/math.sqrt(deg)* math.exp(-1.0* deg* gammad**2 *(math.log(tau))**2/2)*\
               math.comb(scale, int(scale/2+Gammad))

for scale in range(6,43):
    sum=0
    for i in range(int(math.e*math.log(2)*scale), int(math.sqrt(2**scale))): 
        numVertices=NumVertices(a,b,i,16*2**scale, 2**scale,scale)
        sum=sum+math.comb(i,2)*int(numVertices)
        #print("degree =",i, " number of vertices=",int(numVertices)," sum=",sum)
    print("Scale=",scale," Estimated wedges=",sum)

